Transfer learning and subword sampling for asymmetric-resource one-to-many neural translation

There are several approaches for improving neural machine translation for low-resource languages: Monolingual data can be exploited via pretraining or data augmentation; Parallel corpora on related language pairs can be used via parameter sharing or transfer learning in multilingual models; Subword segmentation and regularization techniques can be applied to ensure high coverage of the vocabulary. We review these approaches in the context of an asymmetric-resource one-to-many translation task, in which the pair of target languages are related, with one being a very low-resource and the other a higher-resource language. We test various methods on three artificially restricted translation tasks -- English to Estonian (low-resource) and Finnish (high-resource), English to Slovak and Czech, English to Danish and Swedish -- and one real-world task, Norwegian to North S\'ami and Finnish. The experiments show positive effects especially for scheduled multi-task learning, denoising autoencoder, and subword sampling.

==> anc/translated.apertium.story.txt <==
MODEL: sami.full.bt.jtokemprune16k.faster.mono2.noise3.seq2b.deep8fp16.ep100000
---
SOURC: HVOR ER TOBIAS?
TRANS: Gos lea Tobias?
REFER: GOS DUOMMÁ LEA?
---
SOURC: Tobias og Merethe er i hagen.
TRANS: Tobias ja Merethe leaba gárddis.
REFER: Duommá ja Máret leaba gárdimis.
---
SOURC: Det er fint vær i dag, det er veldig varmt.
TRANS: Odne lea čáppa dálki, hui liekkas.
REFER: Lea buorre dálki odne, lea hui liekkas.
---
SOURC: I går var det veldig kaldt.
TRANS: Ikte lei hui galmmas.
REFER: Muhte ikte lei hui galmmas!
---
SOURC: De kunne ikke leke ute da.
TRANS: Eai sii máhttán stoahkat olgun dalle.
REFER: Soai eaba sáhttán stoahkat dalle olgun.
---
SOURC: Tobias og Merethe elsker å leke, de leker alltid sammen i hagen utenfor det store huset.
TRANS: Tobias ja Merethe liikojit stoahkat, go sii álo stohket ovttas gárddis olggobealde dan stuora viesu.
REFER: Duommá ja Máret liikoba stoahkat, soai stohkaba álo ovttas gárdimis stuora dálu olgobealde.
---
SOURC: Tobias er en liten gutt og han er seks år gammel.
TRANS: Tobias lea unna gánda ja son lea guhtta jagi boaris.
REFER: Duommá lea unna gánddáš ja son lea guhtta jagi boaris.
---
SOURC: Den lille piken er hans søster, hun er fem år gammel.
TRANS: Unna nieiddaš lea su oabbá, son lea vihtta jagi boaris.
REFER: Unna nieiddaš lea su oappáš, son lea vihtta jagi boaris.
---
SOURC: Tobias har en liten hund, den er også i hagen nå.
TRANS: Tobias lea unna beana, nu lea maiddái dál gárddis.
REFER: Duommás lea unna beatnagaš, dat nai lea dál gárdimis.
---
SOURC: Hunden liker å leke med de to barna.
TRANS: Beana háliida stoahkat mánáiguin.
REFER: Beana liiko stoahkat dainna guvttiin mánáin.
---
SOURC: Hunden er veldig glad nå.
TRANS: Beana lea dál hui ilus.
REFER: Beana lea hui ilolaš dál.
---
SOURC: Har Merethe også en hund?
TRANS: Lea go Merethis maid beana?
REFER: Leago Márehis maid beana?
---
SOURC: Nei, Merethe har ikke noen hund, hun har en katt.
TRANS: Ii, Merethis ii leat beana, sus lea kássa.
REFER: Ii, Márehis ii leat beana, sus lea bussá.
---
SOURC: Katten er i huset, den sover.
TRANS: Kissa lea viesus, dat oađđá.
REFER: Muhte bussá lea dálus, bussá oađđá.
---
SOURC: Mora deres er inne i huset sammen med katten; hun ser gjennom vinduet og ser Tobias og Merethe leke.
TRANS: Sudno eadni lea viesus ovttas gáttiin; son geahččá lása čađa ja geahččá Tobiasa ja Merethe duhkorasaid.
REFER: Sudno eadni lea dálu siste bussáin ovttas, son geahččá láseráiggi olggos ja oaidná Duommá ja Máreha stoahkame.
---
SOURC: Tobias løper fort til ett stort gammelt tre, han gjemmer seg for Merethe.
TRANS: Tobias manna ovtta stuorra boares muora lusa, son čiehká Merethe.
REFER: Duommá viehká johtilit stuora boares muora lusa, son čiehkáda Márehis.
---
SOURC: Vet du hvorfor?
TRANS: Dieđát go manin?
REFER: Dieđátgo manne?
---
SOURC: Merethe sitter og har hendene sine foran øynene sine.
TRANS: Merethe čohkká ja doallá iežas gieđaid čalmmiid ovddas.
REFER: Máret čohkká ja sus leat gieđat čalmmiid ovddas.
---
SOURC: Hun kan ikke se noe og hun teller.
TRANS: Son ii oainne maidege ja son lohká.
REFER: Son ii oainne maidege ja son lohká.
---
SOURC: Hvorfor gjør hun det?
TRANS: Manne son dahká dan?
REFER: Manne son dahká nu?
---
SOURC: Og hva gjør Tobias nær treet?
TRANS: Ja maid Tobias lahka muora?
REFER: Ja maid Duommá dahká muora luhtte?
---
SOURC: Det er en lek.
TRANS: Dat lea stoahkan.
REFER: Dat lea stoagus.
---
SOURC: Når Merethe er ferdig med å telle ser hun seg rundt.
TRANS: Go Merethe lea geargan lohkat, de son guorahallá iežas birra.
REFER: Go Máret geargá lohkamis, son geahččá birra.
---
SOURC: Hun leter etter Tobias: hvor ble det av han?
TRANS: Son ohcala Tobias: gos son manai?
REFER: Son ohcá Duommá: gosa dat manai?
---
SOURC: Så du ham?
TRANS: Oidnit go su?
REFER: Oidnetgo su?
---
SOURC: Merethe vet ikke hvor Tobias er.
TRANS: Merethe ii dieđe gos Tobias lea.
REFER: Máret ii dieđe gos Duommá lea.
---
SOURC: Hun spør hunden: "Så du Tobias?".
TRANS: Son jearrá beatnagis: ”oinne don Tobias?”.
REFER: Son jearrá beatnagis: "Oidnetgo Duommá?".
---
SOURC: Men hunden kan selvfølgelig ikke snakke.
TRANS: Muhto dieđusge ii sáhte beana hupmat.
REFER: Muhte beana dieđusge ii máhte hállat!
---
SOURC: Så Merethe får ikke noe svar på spørsmålet sitt.
TRANS: Nu ahte Merethe ii oaččo vástádusa iežas gažaldahkii.
REFER: Máret ii oaččo vástádusa gažaldahkasis.
---
SOURC: Ingen mennesker får svar når de snakker til hunder!
TRANS: Ii oktage olmmos oaččo vástádusa go humada beatnagiidda!
REFER: Ii giige oaččo vástádusa, go hállet beatnagiiguin!
---
SOURC: Merethe ser på moren sin bak vinduet, moren hennes ler.
TRANS: Merethe geahččá eatnis lása duohken, su eadni boagusta.
REFER: Máret geahččá eatnis láse duohken, su eadni čaibmá.
---
SOURC: Mary tror at hun så hvor Tobias gikk: "Fortell meg hvor han er!", sier hun til moren sin.
TRANS: Mary jáhkká ahte son oinnii gos Tobias manai: ”muital munnje gos son lea!”, son muitala eatnilleen.
REFER: Máret smiehttá, ahte dat lea oaidnán gosa Duommá lea mannan: "Muital munnje gos son lea!", son dadjá eadnásis.
---
SOURC: "Nei, Merethe, det kan jeg ikke fortelle deg!" svarer hun.
TRANS: ”ii, Merethe, dan in sáhte muitalit dutnje!” son vástida.
REFER: "Ii Máret, in sáhte muitalit dutnje!", son vástida.
---
SOURC: Selv om hun antagelig vet hvor han er, vil hun ikke fortelle.
TRANS: Vaikko várra diehtá gos son lea, de ii áiggo muitalit.
REFER: Vaikke son várra diehtá gos gánda lea, son ii siđa muitalit.
---
SOURC: Merethe går sakte gjennom hagen.
TRANS: Merethe manná njozet gárddi čađa.
REFER: Máret vázzá hihtásit gárdima čađa.
---
SOURC: Hun forsøker fremdeles å finne Tobias.
TRANS: Son geahččala ain gávdnat Tobiasa.
REFER: Son geahččala ain ohcat Duommá.
---
SOURC: Hun titter undre bordet og under stolene, men Tobias er ikke der.
TRANS: Son guovllada beavddi ja stuoluid vuolde, muhto Tobias ii leat doppe.
REFER: Son geahččá beavddi vuolde ja stuoluid vuolde, muhte Duommá ii leat dieppe.
---
SOURC: Hun leter overalt men hun kan ikke finne Tobias.
TRANS: Son ohcá juohke sajis muhto ii sáhte gávdnat Tobiasa.
REFER: Son geahččá juohke sajis, muhte ii son sáhte gávdnat Duommá.
---
SOURC: Så hører hun en lyd, den kommer fra bak det store gamle treet.
TRANS: De son gullá jietnadaga, dat boahtá stuorra boares muora duogábealde.
REFER: De son gullá jiena, dat boahtá stuora boares muora duohken.
---
SOURC: Kan det være Tobias?
TRANS: Sáhttá go dat leat Tobias?
REFER: Sáhtášiigo leat Duommá?
---
SOURC: Der er lyden igjen!
TRANS: Doppe lea fas jietna!
REFER: Die dat jietna lea fas!
---
SOURC: Hun lytter nøye.
TRANS: Son guldala dárkilit.
REFER: Son guldala dárkilit.
---
SOURC: Det er ikke en fugl eller ett annet dyr.
TRANS: Dat ii leat loddi ii ge eará ealli.
REFER: Ii leat loddi iige makkárge eará ealli.
---
SOURC: Hun kan høre det godt nå.
TRANS: Son sáhttá dál bures gullat.
REFER: Dál son gullá dan bures.
---
SOURC: Det må være Tobias!
TRANS: Dat ferte leat Tobias!
REFER: Ferte leat Duommá!
---
SOURC: Der ser hun en liten hånd også og når hun går nærmere ser hun hodet hans også.
TRANS: Doppe son oaidná maiddái unna gieđaža ja go manná lagabui, de oaidná su oaivvi nai.
REFER: De son oaidná unná gieđaža nai ja go son boahtá lágabui, de son oaidná su oaivvi maid!
---
SOURC: Hun ler og sier: "Jeg fant deg!".
TRANS: Son boagusta ja dadjá:
REFER: Máret čaibmá ja dadjá: "Gávdnen du!".
---
SOURC: De er begge lykkelige og går til huset, det er på tide å spise noe og drikke litt vann!
TRANS: Soai leaba goappašagat lihkolaččat ja mannaba vissui, lea áigi borrat juoidá ja juhkat veahá čázi!
REFER: Soai goappašagat leaba ilus ja mannaba dállui, lea áigi borrat juoidá ja juhkat veaháš čázi!

